Relativistic scalar dark matter drag forces on a black hole binary

Dark matter around black holes can induce drag forces through dynamical friction and accretion, potentially affecting the orbital evolution and gravitational wave emission of binary systems. While dynamical friction from scalar field dark matter has been studied in the relativistic regime for single black holes, the case of a binary black hole (BBH) has remained unexplored. As a first step, we present a series of two-dimensional general-relativistic simulations of BBH in a wind tunnel for an asymptotically homogeneous scalar field background. We extract the drag forces, torque, mass and charge accretion acting on the binary, and analyze their dependence on the binary separation, velocity and the scalar field parameters. We find that the binary's drag is not a simple superposition of two isolated black holes; the presence of a companion modifies the gravitational wake and yields significant nonlinearities. This additional force and torque can (in principle) modify the inspiral and induce a dephasing of the gravitational wave signal.

==> anc/boost_trans.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     44263,       1190]
NotebookOptionsPosition[     41440,       1143]
NotebookOutlinePosition[     41875,       1160]
CellTagsIndexPosition[     41832,       1157]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"metric", " ", "in", " ", "bar"}], "-", 
    RowBox[{"ed", " ", "coordinate"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ds2", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"alpbar", "^", "2"}]}], 
      RowBox[{"dtbar", "^", "2"}]}], " ", "+", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"metricbar", "[", 
         RowBox[{"i", ",", "j"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"dxbar", "[", "i", "]"}], "+", 
          RowBox[{
           RowBox[{"betabar", "[", "i", "]"}], "*", "dtbar"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"dxbar", "[", "j", "]"}], "+", 
          RowBox[{
           RowBox[{"betabar", "[", "j", "]"}], "*", "dtbar"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9293811387040854`*^9, 3.929381150842782*^9}, {
  3.929381235051422*^9, 3.929381283595012*^9}, {3.9293813388308935`*^9, 
  3.9293813627164297`*^9}, {3.9293815027331905`*^9, 3.929381522491683*^9}, {
  3.929415077263533*^9, 3.929415110189592*^9}, {3.9294159248098507`*^9, 
  3.9294159292607975`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"fb24c38b-b9a0-4a87-a576-bc6df62034a3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"boost", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dtbar", "->", 
      RowBox[{
       RowBox[{"dt", "/", "gamma"}], " ", "-", " ", 
       RowBox[{"gamma", "*", "v", "*", 
        RowBox[{"dx", "[", "1", "]"}]}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dxbar", "[", "1", "]"}], "->", 
      RowBox[{"gamma", "*", 
       RowBox[{"dx", "[", "1", "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dxbar", "[", "2", "]"}], "->", 
      RowBox[{"dx", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"dxbar", "[", "3", "]"}], "->", 
      RowBox[{"dx", "[", "3", "]"}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"metricsym", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"metricbar", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "->", 
      RowBox[{"metricbar", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"metricbar", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "->", 
      RowBox[{"metricbar", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"metricbar", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "->", 
      RowBox[{"metricbar", "[", 
       RowBox[{"2", ",", "3"}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9293815477106543`*^9, 3.9293815817494245`*^9}, {
  3.929381632313856*^9, 3.929381646684183*^9}, {3.929415122309972*^9, 
  3.9294151903448687`*^9}, {3.92941593648676*^9, 3.9294159375308805`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"f160cf96-9c89-4dfd-a452-af996a69aa8a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "boost", " ", "and", " ", "expand", " ", "in", " ", "simulation", " ", 
    "coordinates"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ds2", " ", "=", " ", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"ds2", "/.", "boost"}], "/.", "metricsym"}], "//", "Expand"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"dt", ",", 
        RowBox[{"dx", "[", "1", "]"}], ",", 
        RowBox[{"dx", "[", "2", "]"}], ",", 
        RowBox[{"dx", "[", "3", "]"}]}], "}"}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.929381542781866*^9, 3.9293815439013653`*^9}, {
  3.929381652343464*^9, 3.929381675387582*^9}, {3.929381925822976*^9, 
  3.929381927798129*^9}, {3.9294138291386623`*^9, 3.9294138623478813`*^9}, {
  3.929415201282843*^9, 3.9294152082130404`*^9}, {3.9294159438450365`*^9, 
  3.9294159740872345`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"b445107c-18d8-4f43-a2e0-78ad0175a7bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "read", " ", "off", " ", "spatial", " ", "metric", " ", "in", " ", "the", 
    " ", "simulation", " ", "frame"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"metric", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"ds2", ",", 
      RowBox[{
       RowBox[{"dx", "[", "1", "]"}], "*", 
       RowBox[{"dx", "[", "1", "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"metric", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"ds2", ",", 
      RowBox[{
       RowBox[{"dx", "[", "2", "]"}], "*", 
       RowBox[{"dx", "[", "2", "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"metric", "[", 
     RowBox[{"3", ",", "3"}], "]"}], "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"ds2", ",", 
      RowBox[{
       RowBox[{"dx", "[", "3", "]"}], "*", 
       RowBox[{"dx", "[", "3", "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"metric", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"ds2", ",", 
        RowBox[{
         RowBox[{"dx", "[", "1", "]"}], "*", 
         RowBox[{"dx", "[", "2", "]"}]}]}], "]"}], "/", "2"}], "//", 
     "Expand"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"metric", "[", 
     RowBox[{"1", ",", "3"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"ds2", ",", 
        RowBox[{
         RowBox[{"dx", "[", "1", "]"}], "*", 
         RowBox[{"dx", "[", "3", "]"}]}]}], "]"}], "/", "2"}], "//", 
     "Expand"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"metric", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"ds2", ",", 
        RowBox[{
         RowBox[{"dx", "[", "2", "]"}], "*", 
         RowBox[{"dx", "[", "3", "]"}]}]}], "]"}], "/", "2"}], "//", 
     "Expand"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"metric", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"ds2", ",", 
        RowBox[{
         RowBox[{"dx", "[", "1", "]"}], "*", 
         RowBox[{"dx", "[", "2", "]"}]}]}], "]"}], "/", "2"}], "//", 
     "Expand"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"metric", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"ds2", ",", 
        RowBox[{
         RowBox[{"dx", "[", "1", "]"}], "*", 
         RowBox[{"dx", "[", "3", "]"}]}]}], "]"}], "/", "2"}], "//", 
     "Expand"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"metric", "[", 
     RowBox[{"3", ",", "2"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"ds2", ",", 
        RowBox[{
         RowBox[{"dx", "[", "2", "]"}], "*", 
         RowBox[{"dx", "[", "3", "]"}]}]}], "]"}], "/", "2"}], "//", 
     "Expand"}]}]}]}]], "Input",
 CellChangeTimes->{{3.929413941382145*^9, 3.929413998103961*^9}, {
  3.9294146311580777`*^9, 3.929414653296836*^9}, {3.92941522405165*^9, 
  3.929415239353818*^9}, {3.929415281963483*^9, 3.9294152908383093`*^9}, {
  3.9294159802170973`*^9, 3.929415983091067*^9}, {3.9298194094797645`*^9, 
  3.9298194105127697`*^9}, {3.9298200624430566`*^9, 3.9298200721920586`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"79003de3-23d6-4fc3-9cc9-a868971ab627"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["alpbar", "2"]}], " ", 
   SuperscriptBox["gamma", "2"], " ", 
   SuperscriptBox["v", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["gamma", "2"], " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["gamma", "2"], " ", "v", " ", 
   RowBox[{"betabar", "[", "1", "]"}], " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["gamma", "2"], " ", 
   SuperscriptBox["v", "2"], " ", 
   SuperscriptBox[
    RowBox[{"betabar", "[", "1", "]"}], "2"], " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"1", ",", "1"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["gamma", "2"], " ", "v", " ", 
   RowBox[{"betabar", "[", "2", "]"}], " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"1", ",", "2"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["gamma", "2"], " ", 
   SuperscriptBox["v", "2"], " ", 
   RowBox[{"betabar", "[", "1", "]"}], " ", 
   RowBox[{"betabar", "[", "2", "]"}], " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"1", ",", "2"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["gamma", "2"], " ", "v", " ", 
   RowBox[{"betabar", "[", "3", "]"}], " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"1", ",", "3"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["gamma", "2"], " ", 
   SuperscriptBox["v", "2"], " ", 
   RowBox[{"betabar", "[", "1", "]"}], " ", 
   RowBox[{"betabar", "[", "3", "]"}], " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"1", ",", "3"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["gamma", "2"], " ", 
   SuperscriptBox["v", "2"], " ", 
   SuperscriptBox[
    RowBox[{"betabar", "[", "2", "]"}], "2"], " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["gamma", "2"], " ", 
   SuperscriptBox["v", "2"], " ", 
   RowBox[{"betabar", "[", "2", "]"}], " ", 
   RowBox[{"betabar", "[", "3", "]"}], " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"2", ",", "3"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["gamma", "2"], " ", 
   SuperscriptBox["v", "2"], " ", 
   SuperscriptBox[
    RowBox[{"betabar", "[", "3", "]"}], "2"], " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.929413962956658*^9, 3.929413967363531*^9}, 
   3.929413999403329*^9, 3.9294146538572235`*^9, 3.9294152403795424`*^9, 
   3.9294152923579025`*^9, 3.9294161767432985`*^9, 3.9298185622199965`*^9, 
   3.9298194115289354`*^9, 3.9298200741922827`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"b8466d95-9088-462f-ba84-4d7fb5569fd1"],

Cell[BoxData[
 RowBox[{"metricbar", "[", 
  RowBox[{"2", ",", "2"}], "]"}]], "Output",
 CellChangeTimes->{{3.929413962956658*^9, 3.929413967363531*^9}, 
   3.929413999403329*^9, 3.9294146538572235`*^9, 3.9294152403795424`*^9, 
   3.9294152923579025`*^9, 3.9294161767432985`*^9, 3.9298185622199965`*^9, 
   3.9298194115289354`*^9, 3.9298200742256784`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"3b999db4-b4f8-424c-9461-91722bf793d5"],

Cell[BoxData[
 RowBox[{"metricbar", "[", 
  RowBox[{"3", ",", "3"}], "]"}]], "Output",
 CellChangeTimes->{{3.929413962956658*^9, 3.929413967363531*^9}, 
   3.929413999403329*^9, 3.9294146538572235`*^9, 3.9294152403795424`*^9, 
   3.9294152923579025`*^9, 3.9294161767432985`*^9, 3.9298185622199965`*^9, 
   3.9298194115289354`*^9, 3.92982007429181*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"3b96d0b9-cf48-4786-8577-80d31e42770c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gamma", " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"1", ",", "2"}], "]"}]}], "-", 
  RowBox[{"gamma", " ", "v", " ", 
   RowBox[{"betabar", "[", "1", "]"}], " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"1", ",", "2"}], "]"}]}], "-", 
  RowBox[{"gamma", " ", "v", " ", 
   RowBox[{"betabar", "[", "2", "]"}], " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "-", 
  RowBox[{"gamma", " ", "v", " ", 
   RowBox[{"betabar", "[", "3", "]"}], " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"2", ",", "3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.929413962956658*^9, 3.929413967363531*^9}, 
   3.929413999403329*^9, 3.9294146538572235`*^9, 3.9294152403795424`*^9, 
   3.9294152923579025`*^9, 3.9294161767432985`*^9, 3.9298185622199965`*^9, 
   3.9298194115289354`*^9, 3.9298200743423557`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"543d1ab5-23bc-408a-88bc-09a0a8b0fcdb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gamma", " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"1", ",", "3"}], "]"}]}], "-", 
  RowBox[{"gamma", " ", "v", " ", 
   RowBox[{"betabar", "[", "1", "]"}], " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"1", ",", "3"}], "]"}]}], "-", 
  RowBox[{"gamma", " ", "v", " ", 
   RowBox[{"betabar", "[", "2", "]"}], " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"2", ",", "3"}], "]"}]}], "-", 
  RowBox[{"gamma", " ", "v", " ", 
   RowBox[{"betabar", "[", "3", "]"}], " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.929413962956658*^9, 3.929413967363531*^9}, 
   3.929413999403329*^9, 3.9294146538572235`*^9, 3.9294152403795424`*^9, 
   3.9294152923579025`*^9, 3.9294161767432985`*^9, 3.9298185622199965`*^9, 
   3.9298194115289354`*^9, 3.929820074409149*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"487647bf-4ee4-45e6-b06c-5ea2b1f9f248"],

Cell[BoxData[
 RowBox[{"metricbar", "[", 
  RowBox[{"2", ",", "3"}], "]"}]], "Output",
 CellChangeTimes->{{3.929413962956658*^9, 3.929413967363531*^9}, 
   3.929413999403329*^9, 3.9294146538572235`*^9, 3.9294152403795424`*^9, 
   3.9294152923579025`*^9, 3.9294161767432985`*^9, 3.9298185622199965`*^9, 
   3.9298194115289354`*^9, 3.929820074492176*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"35227dfc-64d2-4fa6-b271-f456f103eddf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gamma", " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"1", ",", "2"}], "]"}]}], "-", 
  RowBox[{"gamma", " ", "v", " ", 
   RowBox[{"betabar", "[", "1", "]"}], " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"1", ",", "2"}], "]"}]}], "-", 
  RowBox[{"gamma", " ", "v", " ", 
   RowBox[{"betabar", "[", "2", "]"}], " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"2", ",", "2"}], "]"}]}], "-", 
  RowBox[{"gamma", " ", "v", " ", 
   RowBox[{"betabar", "[", "3", "]"}], " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"2", ",", "3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.929413962956658*^9, 3.929413967363531*^9}, 
   3.929413999403329*^9, 3.9294146538572235`*^9, 3.9294152403795424`*^9, 
   3.9294152923579025`*^9, 3.9294161767432985`*^9, 3.9298185622199965`*^9, 
   3.9298194115289354`*^9, 3.929820074542212*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"2fb85224-77ac-4895-893b-77c00dcda3e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gamma", " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"1", ",", "3"}], "]"}]}], "-", 
  RowBox[{"gamma", " ", "v", " ", 
   RowBox[{"betabar", "[", "1", "]"}], " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"1", ",", "3"}], "]"}]}], "-", 
  RowBox[{"gamma", " ", "v", " ", 
   RowBox[{"betabar", "[", "2", "]"}], " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"2", ",", "3"}], "]"}]}], "-", 
  RowBox[{"gamma", " ", "v", " ", 
   RowBox[{"betabar", "[", "3", "]"}], " ", 
   RowBox[{"metricbar", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.929413962956658*^9, 3.929413967363531*^9}, 
   3.929413999403329*^9, 3.9294146538572235`*^9, 3.9294152403795424`*^9, 
   3.9294152923579025`*^9, 3.9294161767432985`*^9, 3.9298185622199965`*^9, 
   3.9298194115289354`*^9, 3.9298200746125093`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"0d62bccc-9d43-40cd-8782-7ce442526530"],

Cell[BoxData[
 RowBox[{"metricbar", "[", 
  RowBox[{"2", ",", "3"}], "]"}]], "Output",
 CellChangeTimes->{{3.929413962956658*^9, 3.929413967363531*^9}, 
   3.929413999403329*^9, 3.9294146538572235`*^9, 3.9294152403795424`*^9, 
   3.9294152923579025`*^9, 3.9294161767432985`*^9, 3.9298185622199965`*^9, 
   3.9298194115289354`*^9, 3.929820074691238*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"fd4d8c38-b8bb-4dc2-9576-17269e617976"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "dt", "*", "dx", " ", "term", " ", "gives", " ", "shift", " ", "vector"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"beta$down", "[", "i", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"ds2", ",", 
         RowBox[{"dt", "*", 
          RowBox[{"dx", "[", "i", "]"}]}]}], "]"}], "/", "2"}], "//", 
      "Expand"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "3"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.929414009682665*^9, 3.9294140384547157`*^9}, {
  3.9294146107752285`*^9, 3.9294146173514376`*^9}, {3.929415270820073*^9, 
  3.9294153153616953`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"9d93fb08-10ac-485d-9cce-5b7213a8ecc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["alpbar", "2"], " ", "v"}], "+", 
    RowBox[{
     RowBox[{"betabar", "[", "1", "]"}], " ", 
     RowBox[{"metricbar", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "-", 
    RowBox[{"v", " ", 
     SuperscriptBox[
      RowBox[{"betabar", "[", "1", "]"}], "2"], " ", 
     RowBox[{"metricbar", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"betabar", "[", "2", "]"}], " ", 
     RowBox[{"metricbar", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "-", 
    RowBox[{"2", " ", "v", " ", 
     RowBox[{"betabar", "[", "1", "]"}], " ", 
     RowBox[{"betabar", "[", "2", "]"}], " ", 
     RowBox[{"metricbar", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"betabar", "[", "3", "]"}], " ", 
     RowBox[{"metricbar", "[", 
      RowBox[{"1", ",", "3"}], "]"}]}], "-", 
    RowBox[{"2", " ", "v", " ", 
     RowBox[{"betabar", "[", "1", "]"}], " ", 
     RowBox[{"betabar", "[", "3", "]"}], " ", 
     RowBox[{"metricbar", "[", 
      RowBox[{"1", ",", "3"}], "]"}]}], "-", 
    RowBox[{"v", " ", 
     SuperscriptBox[
      RowBox[{"betabar", "[", "2", "]"}], "2"], " ", 
     RowBox[{"metricbar", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}], "-", 
    RowBox[{"2", " ", "v", " ", 
     RowBox[{"betabar", "[", "2", "]"}], " ", 
     RowBox[{"betabar", "[", "3", "]"}], " ", 
     RowBox[{"metricbar", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "-", 
    RowBox[{"v", " ", 
     SuperscriptBox[
      RowBox[{"betabar", "[", "3", "]"}], "2"], " ", 
     RowBox[{"metricbar", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"betabar", "[", "1", "]"}], " ", 
      RowBox[{"metricbar", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "gamma"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"betabar", "[", "2", "]"}], " ", 
      RowBox[{"metricbar", "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "gamma"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"betabar", "[", "3", "]"}], " ", 
      RowBox[{"metricbar", "[", 
       RowBox[{"2", ",", "3"}], "]"}]}], "gamma"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"betabar", "[", "1", "]"}], " ", 
      RowBox[{"metricbar", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "gamma"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"betabar", "[", "2", "]"}], " ", 
      RowBox[{"metricbar", "[", 
       RowBox[{"2", ",", "3"}], "]"}]}], "gamma"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"betabar", "[", "3", "]"}], " ", 
      RowBox[{"metricbar", "[", 
       RowBox[{"3", ",", "3"}], "]"}]}], "gamma"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.929414040641204*^9, {3.9294146112028556`*^9, 3.929414617779318*^9}, 
   3.9294153178317375`*^9, 3.929416177020314*^9, 3.929818562614475*^9, 
   3.929819430494065*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"b732b904-292b-45ac-80f5-1e4d477c12b0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "solve", " ", "for", " ", "shift", " ", "vector", " ", "with", " ", "upper",
    " ", "index"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9294160331929216`*^9, 3.929416042937049*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"8caa70d4-a61e-47f2-896b-24ed3aeb7b47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eqs", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"beta$down", "[", "j", "]"}], "==", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"beta$up", "[", "i", "]"}], "*", 
         RowBox[{"metric", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "3"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9294140870527287`*^9, 3.9294141972838917`*^9}, {
   3.929415329483486*^9, 3.9294153308082247`*^9}, 3.9294160578120775`*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"12966e1c-aba6-41f2-b140-48ac324526d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sol$beta$up", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqs", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"beta$up", "[", "1", "]"}], ",", 
          RowBox[{"beta$up", "[", "2", "]"}], ",", 
          RowBox[{"beta$up", "[", "3", "]"}]}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "//", "Expand"}], "//", "Factor"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9294142133543577`*^9, 3.929414297943551*^9}, {
  3.9294153390407567`*^9, 3.9294153413793473`*^9}, {3.9294155200560703`*^9, 
  3.929415521242617*^9}, {3.9294161440833273`*^9, 3.9294161517112103`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"5837706f-610b-4178-b930-e0136dc06049"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"get", " ", "alpha", " ", "from", " ", "g_tt"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"-", " ", 
      RowBox[{"alpha", "^", "2"}]}], " ", "+", " ", 
     RowBox[{"beta", "^", "2"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"beta2", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"beta$up", "[", "1", "]"}], "*", 
          RowBox[{"beta$down", "[", "1", "]"}]}], "+", 
         RowBox[{
          RowBox[{"beta$up", "[", "2", "]"}], "*", 
          RowBox[{"beta$down", "[", "2", "]"}]}], "+", 
         RowBox[{
          RowBox[{"beta$up", "[", "3", "]"}], "*", 
          RowBox[{"beta$down", "[", "3", "]"}]}]}], "/.", "sol$beta$up"}], "//",
        "Expand"}], "//", "Factor"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"alpha2", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"beta2", " ", "-", " ", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"ds2", ",", 
          RowBox[{"dt", "*", "dt"}]}], "]"}]}], "//", "Expand"}], "//", 
      "Factor"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.929414420420193*^9, 3.9294144391915846`*^9}, {
  3.9294148524289083`*^9, 3.929414860290657*^9}, {3.9294156902884483`*^9, 
  3.9294157350073943`*^9}, {3.929415782142733*^9, 3.9294157857130527`*^9}, {
  3.9294160870598745`*^9, 3.9294161024643106`*^9}, {3.9294161495710025`*^9, 
  3.929416153147371*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"dc0a10b1-afaa-4bb2-ab57-bacaa6aec780"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "for", " ", "free", " ", "moving", " ", "particles", " ", "on", " ", 
     "geodesics"}], ",", " ", 
    RowBox[{"0", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"du", "^", "i"}], "/", 
       RowBox[{"du", "^", "0"}]}], " ", "=", " ", 
      RowBox[{
       RowBox[{"alpha", "*", 
        RowBox[{"v", "^", "i"}]}], " ", "-", " ", 
       RowBox[{"beta", "^", "i"}]}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"spatial", " ", "velocity", " ", 
     RowBox[{"v", "^", "i"}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{"beta", "^", "i"}], "/", "alpha"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"in", " ", "the", " ", "boosted", " ", 
    RowBox[{"(", 
     RowBox[{"un", "-", "bared"}], ")"}], " ", 
    RowBox[{"frame", ":"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.9298199217452917`*^9, 3.9298199955012426`*^9}, {
  3.929820114725256*^9, 
  3.9298201583773384`*^9}},ExpressionUUID->"8e1e46e8-8cc5-4852-9ebd-\
5b4e137212ff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"v$up$sq", "[", "i", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"beta$up", "[", "i", "]"}], "^", "2"}], "/", "alpha2"}], "/.",
       "metricsym"}], "//", "Simplify"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9298185820983934`*^9, 3.92981859223302*^9}, {
  3.9298193245122604`*^9, 3.9298193372125673`*^9}, {3.9298193755299163`*^9, 
  3.9298193763291793`*^9}, {3.9298197690775204`*^9, 3.929819777627454*^9}, {
  3.929820039943495*^9, 3.929820041676607*^9}, {3.9298201675095673`*^9, 
  3.9298202229593086`*^9}, {3.9298204772411103`*^9, 3.9298204777420177`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"a0933496-8be5-4ac1-8f0e-5b1a0cb60aee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["gamma", "2"], " ", 
      SuperscriptBox[
       RowBox[{"beta$up", "[", "1", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"v", " ", 
             RowBox[{"betabar", "[", "1", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"metricbar", "[", 
           RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"v", " ", 
             RowBox[{"betabar", "[", "1", "]"}]}]}], ")"}], "2"], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["alpbar", "2"], " ", 
         SuperscriptBox["v", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"metricbar", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"metricbar", "[", 
             RowBox[{"2", ",", "2"}], "]"}], " ", 
            RowBox[{"metricbar", "[", 
             RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"v", " ", 
             RowBox[{"betabar", "[", "1", "]"}]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"metricbar", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"metricbar", "[", 
             RowBox[{"3", ",", "3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"metricbar", "[", 
             RowBox[{"1", ",", "1"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"metricbar", "[", 
                RowBox[{"2", ",", "3"}], "]"}], "2"], "-", 
              RowBox[{
               RowBox[{"metricbar", "[", 
                RowBox[{"2", ",", "2"}], "]"}], " ", 
               RowBox[{"metricbar", "[", 
                RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["alpbar", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"metricbar", "[", 
           RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"metricbar", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"metricbar", "[", 
          RowBox[{"1", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"metricbar", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], "-", 
           RowBox[{
            RowBox[{"metricbar", "[", 
             RowBox[{"2", ",", "2"}], "]"}], " ", 
            RowBox[{"metricbar", "[", 
             RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], 
   ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["gamma", "2"], " ", 
      SuperscriptBox[
       RowBox[{"beta$up", "[", "2", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"v", " ", 
             RowBox[{"betabar", "[", "1", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"metricbar", "[", 
           RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"v", " ", 
             RowBox[{"betabar", "[", "1", "]"}]}]}], ")"}], "2"], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["alpbar", "2"], " ", 
         SuperscriptBox["v", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"metricbar", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"metricbar", "[", 
             RowBox[{"2", ",", "2"}], "]"}], " ", 
            RowBox[{"metricbar", "[", 
             RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"v", " ", 
             RowBox[{"betabar", "[", "1", "]"}]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"metricbar", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"metricbar", "[", 
             RowBox[{"3", ",", "3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"metricbar", "[", 
             RowBox[{"1", ",", "1"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"metricbar", "[", 
                RowBox[{"2", ",", "3"}], "]"}], "2"], "-", 
              RowBox[{
               RowBox[{"metricbar", "[", 
                RowBox[{"2", ",", "2"}], "]"}], " ", 
               RowBox[{"metricbar", "[", 
                RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["alpbar", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"metricbar", "[", 
           RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"metricbar", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"metricbar", "[", 
          RowBox[{"1", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"metricbar", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], "-", 
           RowBox[{
            RowBox[{"metricbar", "[", 
             RowBox[{"2", ",", "2"}], "]"}], " ", 
            RowBox[{"metricbar", "[", 
             RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], 
   ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["gamma", "2"], " ", 
      SuperscriptBox[
       RowBox[{"beta$up", "[", "3", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"v", " ", 
             RowBox[{"betabar", "[", "1", "]"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"metricbar", "[", 
           RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"v", " ", 
             RowBox[{"betabar", "[", "1", "]"}]}]}], ")"}], "2"], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["alpbar", "2"], " ", 
         SuperscriptBox["v", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"metricbar", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"metricbar", "[", 
             RowBox[{"2", ",", "2"}], "]"}], " ", 
            RowBox[{"metricbar", "[", 
             RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"v", " ", 
             RowBox[{"betabar", "[", "1", "]"}]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"metricbar", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
            RowBox[{"metricbar", "[", 
             RowBox[{"3", ",", "3"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"metricbar", "[", 
             RowBox[{"1", ",", "1"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"metricbar", "[", 
                RowBox[{"2", ",", "3"}], "]"}], "2"], "-", 
              RowBox[{
               RowBox[{"metricbar", "[", 
                RowBox[{"2", ",", "2"}], "]"}], " ", 
               RowBox[{"metricbar", "[", 
                RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["alpbar", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"metricbar", "[", 
           RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"metricbar", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
         RowBox[{"metricbar", "[", 
          RowBox[{"3", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"metricbar", "[", 
          RowBox[{"1", ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"metricbar", "[", 
             RowBox[{"2", ",", "3"}], "]"}], "2"], "-", 
           RowBox[{
            RowBox[{"metricbar", "[", 
             RowBox[{"2", ",", "2"}], "]"}], " ", 
            RowBox[{"metricbar", "[", 
             RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
     ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9298185927141848`*^9, 3.929819337977207*^9, 
  3.929819377510372*^9, 3.929819462177699*^9, 3.9298197786770315`*^9, 
  3.92982004292689*^9, 3.929820109009147*^9, 3.929820187059744*^9, 
  3.9298202237254133`*^9, 3.9298204789911375`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"b5ddce29-092a-4d70-8c32-68078bcf3fa9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "the", " ", "spatial", " ", "velocity", " ", "above", " ", "takes", " ", 
     "a", " ", "simple", " ", "form", " ", "of", " ", 
     RowBox[{"v", "^", "i"}]}], "=", 
    RowBox[{
     RowBox[{"vbar", "^", "i"}], " ", "*", " ", "sqrt", 
     RowBox[{
      RowBox[{"(", "det", ")"}], "/", "sqrt"}], 
     RowBox[{"(", "detbar", ")"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"where", " ", 
     RowBox[{"vbar", "^", "i"}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{"betabar", "^", "i"}], "/", "alpha"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9298202431584806`*^9, 3.929820313925452*^9}, {
  3.929820376110055*^9, 3.9298204097086306`*^9}, {3.9298205841084943`*^9, 
  3.9298206034247093`*^9}},ExpressionUUID->"0daa815c-722b-41bf-b7ca-\
83232cc6b7fe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"detbar", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Det", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"metricbar", "[", 
         RowBox[{"i", ",", "j"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "3"}], "}"}]}], "]"}], "]"}], "/.", "metricsym"}], 
    "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"det", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Det", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"metric", "[", 
          RowBox[{"i", ",", "j"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "3"}], "}"}]}], "]"}], "]"}], "/.", "metricsym"}],
      "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"check", " ", 
     RowBox[{"v", "^", "i"}]}], "=", 
    RowBox[{
     RowBox[{"vbar", "^", "i"}], " ", "*", " ", "sqrt", 
     RowBox[{
      RowBox[{"(", "det", ")"}], "/", "sqrt"}], 
     RowBox[{"(", "detbar", ")"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"v$up$sq", "[", "i", "]"}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"beta$up", "[", "i", "]"}], "^", "2"}], "/", 
         RowBox[{"alpbar", "^", "2"}]}], "*", 
        RowBox[{"det", "/", "detbar"}]}]}], ")"}], "==", "0"}], "//", 
    "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9298203249757223`*^9, 3.92982035125851*^9}, {
  3.929820435008275*^9, 3.929820570691596*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"e55f5086-a394-4c74-9082-b4ea960b29be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.929820345975542*^9, 3.9298203518080587`*^9}, 
   3.929820412291353*^9, {3.929820561474085*^9, 3.929820571608754*^9}},
 CellLabel->"Out[74]=",ExpressionUUID->"640e92d9-dc8d-443a-b919-5309e1579b2a"]
}, Open  ]]
},
WindowSize->{950.25, 558.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.2 Inherited,
FrontEndVersion->"13.2 for Microsoft Windows (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4e1a8ae6-cbe3-4d10-a883-3703015ef2d4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1436, 37, 103, "Input",ExpressionUUID->"fb24c38b-b9a0-4a87-a576-bc6df62034a3"],
Cell[1997, 59, 1782, 44, 263, "Input",ExpressionUUID->"f160cf96-9c89-4dfd-a452-af996a69aa8a"],
Cell[3782, 105, 1009, 24, 57, "Input",ExpressionUUID->"b445107c-18d8-4f43-a2e0-78ad0175a7bc"],
Cell[CellGroupData[{
Cell[4816, 133, 3575, 102, 240, "Input",ExpressionUUID->"79003de3-23d6-4fc3-9cc9-a868971ab627"],
Cell[8394, 237, 2682, 72, 135, "Output",ExpressionUUID->"b8466d95-9088-462f-ba84-4d7fb5569fd1"],
Cell[11079, 311, 433, 7, 38, "Output",ExpressionUUID->"3b999db4-b4f8-424c-9461-91722bf793d5"],
Cell[11515, 320, 430, 7, 38, "Output",ExpressionUUID->"3b96d0b9-cf48-4786-8577-80d31e42770c"],
Cell[11948, 329, 938, 21, 62, "Output",ExpressionUUID->"543d1ab5-23bc-408a-88bc-09a0a8b0fcdb"],
Cell[12889, 352, 936, 21, 62, "Output",ExpressionUUID->"487647bf-4ee4-45e6-b06c-5ea2b1f9f248"],
Cell[13828, 375, 431, 7, 38, "Output",ExpressionUUID->"35227dfc-64d2-4fa6-b271-f456f103eddf"],
Cell[14262, 384, 936, 21, 62, "Output",ExpressionUUID->"2fb85224-77ac-4895-893b-77c00dcda3e4"],
Cell[15201, 407, 938, 21, 62, "Output",ExpressionUUID->"0d62bccc-9d43-40cd-8782-7ce442526530"],
Cell[16142, 430, 431, 7, 38, "Output",ExpressionUUID->"fd4d8c38-b8bb-4dc2-9576-17269e617976"]
}, Closed]],
Cell[CellGroupData[{
Cell[16610, 442, 822, 22, 52, "Input",ExpressionUUID->"9d93fb08-10ac-485d-9cce-5b7213a8ecc6"],
Cell[17435, 466, 3003, 84, 236, "Output",ExpressionUUID->"b732b904-292b-45ac-80f5-1e4d477c12b0"]
}, Open  ]],
Cell[20453, 553, 314, 6, 33, "Input",ExpressionUUID->"8caa70d4-a61e-47f2-896b-24ed3aeb7b47"],
Cell[20770, 561, 744, 19, 34, "Input",ExpressionUUID->"12966e1c-aba6-41f2-b140-48ac324526d9"],
Cell[21517, 582, 761, 18, 33, "Input",ExpressionUUID->"5837706f-610b-4178-b930-e0136dc06049"],
Cell[22281, 602, 1597, 40, 126, "Input",ExpressionUUID->"dc0a10b1-afaa-4bb2-ab57-bacaa6aec780"],
Cell[23881, 644, 1110, 31, 80, "Input",ExpressionUUID->"8e1e46e8-8cc5-4852-9ebd-5b4e137212ff"],
Cell[CellGroupData[{
Cell[25016, 679, 827, 18, 34, "Input",ExpressionUUID->"a0933496-8be5-4ac1-8f0e-5b1a0cb60aee"],
Cell[25846, 699, 12477, 349, 637, "Output",ExpressionUUID->"b5ddce29-092a-4d70-8c32-68078bcf3fa9"]
}, Open  ]],
Cell[38338, 1051, 835, 21, 57, "Input",ExpressionUUID->"0daa815c-722b-41bf-b7ca-83232cc6b7fe"],
Cell[CellGroupData[{
Cell[39198, 1076, 1912, 57, 103, "Input",ExpressionUUID->"e55f5086-a394-4c74-9082-b4ea960b29be"],
Cell[41113, 1135, 311, 5, 38, "Output",ExpressionUUID->"640e92d9-dc8d-443a-b919-5309e1579b2a"]
}, Open  ]]
}
]
*)


